Adaptive Confidence Threshold for ByteTrack in Multi-Object Tracking

We investigate the application of ByteTrack in the realm of multiple object tracking. ByteTrack, a simple tracking algorithm, enables the simultaneous tracking of multiple objects by strategically incorporating detections with a low confidence threshold. Conventionally, objects are initially associated with high confidence threshold detections. When the association between objects and detections becomes ambiguous, ByteTrack extends the association to lower confidence threshold detections. One notable drawback of the existing ByteTrack approach is its reliance on a fixed threshold to differentiate between high and low-confidence detections. In response to this limitation, we introduce a novel and adaptive approach. Our proposed method entails a dynamic adjustment of the confidence threshold, leveraging insights derived from overall detections. Through experimentation, we demonstrate the effectiveness of our adaptive confidence threshold technique while maintaining running time compared to ByteTrack.

==> figures/draw_conf.m <==
headerlinesIn = 0;
delimiterIn = '';

MOT16_04_f50 = importdata("MOT16-04_f50.txt", delimiterIn, headerlinesIn);
MOT16_13_f250 = importdata("MOT16-13_f250.txt", delimiterIn, headerlinesIn);
MOT20_01_f100 = importdata("MOT20-01_f100.txt", delimiterIn, headerlinesIn);

figure;
subplot(3,1,1);
plot(1:size(MOT16_04_f50,1),MOT16_04_f50)
title('MOT16-04, Frame 50');
xlabel('Detection');
ylabel('Conf. Score');
[~, argmin] = min(diff(MOT16_04_f50));
hold on;
plot(argmin, MOT16_04_f50(argmin), 'ro');

hold on;
subplot(3,1,2); 
plot(1:size(MOT16_13_f250,1),MOT16_13_f250)
title('MOT16-13, Frame 250');
xlabel('Detection');
ylabel('Conf. Score');
[~, argmin] = min(diff(MOT16_13_f250));
hold on;
plot(argmin, MOT16_13_f250(argmin), 'ro');

hold on;
subplot(3,1,3); 
plot(1:size(MOT20_01_f100,1),MOT20_01_f100)
title('MOT20-01, Frame 100');
xlabel('Detection');
ylabel('Conf. Score');
[~, argmin] = min(diff(MOT20_01_f100));
hold on;
plot(argmin, MOT20_01_f100(argmin), 'ro');

set(gcf, 'Color', 'w');
addpath(genpath('./export_fig'));
%export_fig conf_selection.pdf; % https://github.com/altmany/export_fig



==> figures/draw_results.m <==
figure;
subplot(3,1,1);
conf = [0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8];
fix_conf_idf1 = [76.5 78.1 80.0 80.4 81.6 81.9 71.1];
fix_conf_mota = [83.3 84.6 85.7 86.3 86.4 84.0 64.3];
fix_conf_ids = [826 731 645 564 425 294 106];
plot(conf, fix_conf_idf1, 'r-*'); hold on;
plot(conf, ones(size(conf)) * 81.3, 'r-');
plot(conf, fix_conf_mota, 'b-.*'); hold on;
plot(conf, ones(size(conf)) * 86.3, 'b-.');
xlim([min(conf), max(conf)]);
xlabel('Confidence Score');
ylabel('Performance in Percentage');
legend('Fixed Conf. IDF1', 'Adaptive Conf. IDF1', 'Fixed Conf. MOTA', 'Adaptive Conf. MOTA');
title('Evaluation Comparion on MOT16 Dataset');
hold on;
subplot(3,1,2);
conf = [0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8];
fix_conf_idf1 = [76.7 78.4 80.2 80.6 81.9 81.7 70.5];
fix_conf_mota = [84.8 86.0 87.1 87.6 87.4 84.2 63.6];
fix_conf_ids = [2613 2292 2007 1740 1308 909 324];
plot(conf, fix_conf_idf1, 'r-*'); hold on;
plot(conf, ones(size(conf)) * 81.5, 'r-');
plot(conf, fix_conf_mota, 'b-.*'); hold on;
plot(conf, ones(size(conf)) * 87.5, 'b-.');
xlim([min(conf), max(conf)]);
xlabel('Confidence Score');
ylabel('Performance in Percentage');
legend('Fixed Conf. IDF1', 'Adaptive Conf. IDF1', 'Fixed Conf. MOTA', 'Adaptive Conf. MOTA');
title('Evaluation Comparion on MOT17 Dataset');
hold on;
subplot(3,1,3);
conf = [0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8];
fix_conf_idf1 = [80.9 81.2 81.7 81.9 81.9 81.7 60.8];
fix_conf_mota = [78.5 79.0 79.2 79.4 78.9 78.9 53.0];
fix_conf_ids = [2003 1599 1291 1129 1050 934 560];
plot(conf, fix_conf_idf1, 'r-*'); hold on;
plot(conf, ones(size(conf)) * 81.6, 'r-');
plot(conf, fix_conf_mota, 'b-.*'); hold on;
plot(conf, ones(size(conf)) * 79.4, 'b-.');
xlim([min(conf), max(conf)]);
xlabel('Confidence Score');
ylabel('Performance in Percentage');
legend('Fixed Conf. IDF1', 'Adaptive Conf. IDF1', 'Fixed Conf. MOTA', 'Adaptive Conf. MOTA');
title('Evaluation Comparion on MOT20 Dataset');

set(gcf, 'Color', 'w');
addpath(genpath('./export_fig'));
%export_fig conf_selection.pdf; % https://github.com/altmany/export_fig


